SpectralCanary: Embarrassingly Simple Low-Frequency Traces for T2I Dataset-Use Auditing

Auditing whether a text-to-image (T2I) model was fine-tuned on a particular image collection is difficult: a model can absorb collection-level visual characteristics without reproducing training images. Proactive dataset-use auditing plants a shared signal in a dataset before release, then later checks whether that signal appears in a suspect model's generated outputs. Existing approaches often trade off verifiability, fidelity, robustness, and deployability. We introduce $\textbf{SpectralCanary}$, which uses a smooth low-pass mask to blend a fixed canary image into every collection image while leaving captions unchanged and requiring neither auxiliary generation nor per-image optimization. A lightweight verifier detects the transferred signal in suspect-model outputs. Across eight tests on the Pokemon dataset and three realistic data transformations, spanning two architectures families, SpectralCanary achieves the highest average per-generation TPR@$1\%$ FPR ($91.1\%$) and fixed threshold model-level accuracy using 30 generations ($94.8\%$) among the evaluated methods. Across five datasets spanning artistic, medical, satellite, and fashion domains with SD3.5, SpectralCanary averages $92.4\%$ per-generation TPR@$1\%$ FPR while preserving the released images (SSIM $0.989$, LPIPS $0.022$) with a near-zero mean change FID (mean $\Delta$FID $0.05$) across datasets. Matched-energy ablations on Pokemon and ROCOv2 support our design choice, low-frequency placement transfers more reliably compared to mid/high-frequency placement. Under the evaluated adaptive attacks, the most effective removal requires aggressive modification and incurs more than $25$ $\Delta$FID points. These results identify low-frequency visual signals as effective carriers for collection-level T2I audit traces.

==> tools/build.py <==
#!/usr/bin/env python3
"""Build PDFs and portable archives. Requires Python 3 and TeX Live."""
from pathlib import Path
import argparse
import os
import shutil
import subprocess
import zipfile

ROOT = Path(__file__).resolve().parents[1]
BUILD = ROOT / '.build'
OUTPUT = ROOT / 'output'


def compile_paper(name):
    env = os.environ.copy()
    if Path('/Library/TeX/texbin').is_dir():
        env['PATH'] = '/Library/TeX/texbin:' + env.get('PATH', '')
    if not shutil.which('latexmk', path=env['PATH']):
        raise SystemExit('Install TeX Live (or MacTeX), including latexmk and XeLaTeX.')
    BUILD.mkdir(exist_ok=True)
    log = BUILD / f'{name}-build.txt'
    with log.open('w') as stream:
        result = subprocess.run(
            ['latexmk', '-xelatex', '-interaction=nonstopmode', '-halt-on-error',
             '-outdir=.build', f'{name}.tex'],
            cwd=ROOT, env=env, stdout=stream, stderr=subprocess.STDOUT)
    if result.returncode:
        raise SystemExit(f'Compilation failed. Inspect {log}')
    text = (BUILD / f'{name}.log').read_text(errors='replace')
    problems = [line for line in text.splitlines() if any(s in line for s in
                ['Overfull ', 'undefined references', 'undefined citations', 'Missing character:'])]
    if problems:
        raise SystemExit('Resolve layout/reference issues before packaging:\n' + '\n'.join(problems))
    OUTPUT.mkdir(exist_ok=True)
    label = {'main': 'specimen', 'starter': 'starter', 'design2': 'design2'}[name]
    target = OUTPUT / f'all-purpose-{label}.pdf'
    shutil.copyfile(BUILD / f'{name}.pdf', target)
    print(target.relative_to(ROOT))


def write_zip(path, items):
    with zipfile.ZipFile(path, 'w', compression=zipfile.ZIP_DEFLATED) as archive:
        for source, destination in sorted(items, key=lambda x: x[1]):
            archive.write(source, destination)
    print(path.relative_to(ROOT))


def package():
    # An explicit allowlist prevents uploading the brand deck or workspace files.
    files = []
    for name in ['main.tex', 'starter.tex', 'design1.tex', 'design2.tex', 'allpurpose.cls',
                 'references.bib', 'latexmkrc', 'Makefile', 'TEMPLATE.md', 'allpurpose-tables.sty']:
        files.append((ROOT / name, name))
    for folder in ['assets', 'brand', 'fonts', 'sections', 'tools']:
        for path in (ROOT / folder).rglob('*'):
            if path.name == '04-appendix.tex':
                continue  # Historical design appendix, not part of the manuscript.
            if path.is_file() and '__pycache__' not in path.parts:
                files.append((path, path.relative_to(ROOT).as_posix()))
    write_zip(OUTPUT / 'all-purpose-overleaf.zip', files)

    # Use XeTeX's recorder for manuscript inputs; it omits fontspec's TTF reads.
    used = {}
    for line in (BUILD / 'main.fls').read_text().splitlines():
        if not line.startswith('INPUT '):
            continue
        path = Path(line[6:])
        path = (ROOT / path).resolve() if not path.is_absolute() else path.resolve()
        if not path.is_file() or not path.is_relative_to(ROOT):
            continue
        rel = path.relative_to(ROOT)
        if rel.parts[0] in ['assets', 'brand', 'fonts', 'sections'] or rel.name in ['main.tex', 'allpurpose.cls', 'allpurpose-tables.sty']:
            used[rel.as_posix()] = path
    # Bundle every supported icon and its attribution with the reusable class.
    for path in (ROOT / 'assets' / 'resource-icons').iterdir():
        if path.is_file():
            used[path.relative_to(ROOT).as_posix()] = path
    used['references.bib'] = ROOT / 'references.bib'
    used['main.bbl'] = BUILD / 'main.bbl'
    for path in (ROOT / 'fonts').glob('*.ttf'):
        used[path.relative_to(ROOT).as_posix()] = path
    for path in (ROOT / 'fonts').glob('*-OFL.txt'):
        used[path.relative_to(ROOT).as_posix()] = path
    write_zip(OUTPUT / 'all-purpose-arxiv-source.zip', [(p, n) for n, p in used.items()])


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--package', action='store_true', help='Also produce Overleaf and arXiv ZIPs')
    args = parser.parse_args()
    for document in ['main', 'starter', 'design2']:
        compile_paper(document)
    if args.package:
        package()

